A generative adversarial network approach to calibration of local stochastic volatility models

We propose a fully data-driven approach to calibrate local stochastic volatility (LSV) models, circumventing in particular the ad hoc interpolation of the volatility surface. To achieve this, we parametrize the leverage function by a family of feed-forward neural networks and learn their parameters directly from the available market option prices. This should be seen in the context of neural SDEs and (causal) generative adversarial networks: we generate volatility surfaces by specific neural SDEs, whose quality is assessed by quantifying, possibly in an adversarial manner, distances to market prices. The minimization of the calibration functional relies strongly on a variance reduction technique based on hedging and deep hedging, which is interesting in its own right: it allows the calculation of model prices and model implied volatilities in an accurate way using only small sets of sample paths. For numerical illustration we implement a SABR-type LSV model and conduct a thorough statistical performance analysis on many samples of implied volatility smiles, showing the accuracy and stability of the method.

==> plots/figs/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "x = np.linspace(0,5)\n",
    "plt.plot(x,np.sin(x),label=\"LSV\" )\n",
    "plt.plot(x,np.cos(x),label=\"sabr\" )\n",
    "plt.legend()\n",
    "plt.title(\"Implied volatility error for maturity T$_2=0.25$\")\n",
    "\n",
    "plt.savefig('robust.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.linspace(0,5)\n",
    "plt.plot(x,np.sin(x),label=\"SABR\" )\n",
    "plt.plot(x,np.cos(x),label=\"sabr\" )\n",
    "plt.legend()\n",
    "plt.title(\"Implied volatility extrapolation for maturity T$_1=0.15$\")\n",
    "\n",
    "plt.savefig('extra.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEKCAYAAAAfGVI8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nOzdd1gU19vG8e9DR0BQwd6wF1BU7MYWNXaiRqOJ0RgT05s/jVGTmBhNTK+maoyJsSexx95jhVjB3rEiKgpIP+8fs+ZFAoqw7AB7Pte1F+zOzM69i+6zc2bOOaKUQtM0TbNfDmYH0DRN08ylC4GmaZqd04VA0zTNzulCoGmaZud0IdA0TbNzuhBomqbZOV0INE3T7JwuBJqmaXZOFwLtP0QkXETaWntdaxKRmiKyS0RuiMhLtt6/phUmuhAUAiISm+6WJiI3091/9F6fTylVVym13trrWtlrwHqllJdS6ksROSkiHay5AxFZLyIJ6d7LQ+mWFReRP0UkTkROicgjGbbN1fJs5rP6a7aG7OQSkbMiEmSl/eX6vbR3TmYH0HJPKeV563cROQk8qZRandm6IuKklEqxVbY8VAmYbY0nust78oJSakomj08GkoBSQBCwVET2KKXCrbS80BIRX6AkcMBKT2m376XVKKX0rRDdgJNAh0weGwXsBRIxvgC8DhwDbgARQK/MnsPy+wjLtjHAHMAth+s2BHZZ9jnPsnxCFq/jTvnWAqlAAhALzALSgJuW+69Z1isL/A5EASeAl+70nmSSYT1GUc34uAfGB0+NdI/9CkyyxvJM9jcKOGt5Lw4B91vWv6fXnO51j7a8p1eBabf+RpntJwd/m0xzpVtezbIs1bI8OrP3/h7+vd/Te6lvWbyPZgfQNyv/QbMuBLuBCoC75bG+lg8NB+BhIA4ok/E5LL/vsKxbHONb3DOZ7e9O6wIuwCngZcAZ6G35D5xVIcgyn2X5etJ9SGd83ZbtwoC3LPuuAhwHHsjqPckkw3rLB+pl4G+greXxBsDNDOuOABZbY3mGx2sCZ4CylvuVgao5ec3pttlved3FLa9rwp32k4O/zW25Mtn+eWBOFsuWANeyuC3JZP1sv5f6lvVNnyOwH18qpc4opW4CKKXmKaXOKaXSlFJzgCNAkztse04pdQVYjHH4faf9ZLZuM4wjkS+VUslKqT8wikam7jFfZhoDfkqp8UqpJKXUceBHoH+GrP++J5kYhfFhWg74AVgsIlUBT4wjnvRiAC/L77ldnl4q4ArUERFnpdRJpdSxLPJm5zUDfG153VeAicCAe9mPFf429TGKcGbP3V0p5ZPFrXsmm9zLe6llQRcC+3Em/R0RGSQiu0XkmohcAwIA3yy2vZDu93iM/3xZyWrdssBZZfnKllmmXOTLTCWg7K3tLc8xBqMd+a77B1BKbVdK3VBKJSqlpmN8e+6K0aRRNMPqRTGaSrDC8vQZjgKvAG8Dl0RktoiUzSJydl4z3P66T2EcBWR7P1b42wQBe+5h/TvJ9nupZU0XAvvx7wewiFTC+Kb4AlBCKeWD0Vwgebj/80A5EUm/jwqZrZjDfBkn1jgDnMjwjdJLKdX1DtvcjbJkOAw4iUj1dMvqA7dOTuZ2+e07VWqmUqoVxge9Aj7IIn92XjPc/r5XBM7dZT//yubfJsv3VUQcMApHpkcEIvJXhqvg0t/+ymSTe3ovtczpQmCfPDD+s0YBiMgQjP+ceWkrRvPDCyLiJCIhZN2ckJN8FzGacW7ZAVwXkVEi4i4ijiISICKNsxNWRHxE5AERcbPkfRRoDaxQSsUBfwDjRcRDRFoCIRgnKcnt8gw5aopIexFxxTg5futEa25e8/MiUl5EimMcMcy5y37Sy87fJmOu9Nwtt0w/e5RSXZRSnlncumSyfrbfSy1ruhDYIaVUBPAJxofzRSAQo9kjL/eZhHGCeCjGib+BGCcGE62U733gDUtzxQilVCrQA6MZ4gTGCd8pgHc2IztjnES9dbL4ReBBpdStvgTPYXygXcK4aulZdfvlirldfosrMMmS4QLGZZdjcvmaZwIrMU4kH7e8zjvt51/Z/NvclivD9nHAd0CEiERm8npzIrvvpZYFub3JVtNsR0S2A98ppaaZncVe3K2fiWaf9BGBZjMi0kZESluaWgYD9YDlZufSNHunexZrtlQTmItxJdEx4CGl1HlzI2mappuGNE3T7JxuGtI0TbNzBbJpyNfXV1WuXNnsGJqmaQVKWFjYZaWUX8bHC2QhqFy5MqGhoWbH0DRNK1BE5FRmj+umIU3TNDunC4GmaZqd04VA0zTNzhXIcwSapmnZkZycTGRkJAkJCWZHsSk3NzfKly+Ps7NzttbXhUDTtEIrMjISLy8vKleuzO0D3xZeSimio6OJjIzE398/W9tYpWlIRH4SkUsisj+L5SIiX4rIURHZKyIN0y0bLCJHLLfB1sijaZoGkJCQQIkSJeymCACICCVKlLinoyBrnSP4Geh8h+VdgOqW2zDgWwDLMLjjgKYYQxKPE5FiVsqkaZpmV0Xglnt9zVZpGlJKbRSRyndYJQT4xTI71TbLWO9lgLbAKsuUeYjIKoyCMssauf5jz2yIiQQPP/DwhSK+xk8PX3AtCnb4DyavxCelcPJyPCcux3E5NhFHB8HJQXBydLD8FNydHalW0pMKxYrg4KDfe00zi63OEZTj9unxIi2PZfX4f4jIMIyjCSpWrJizFPv/gCMrMl/mWhQqNoNKLaFyKyhTHxyzd6LF3l2OTWTNgYvsjYzhxOU4TlyO43xM9g9LPVwcqVWmKLXLeFGrdFHqlC1KvXLeODnqi9q0gm/ixInMnDkTR0dHHBwc+P7772natClRUVGULVuWr7/+mqeffvrf9StXroyXlxeOjo6kpqYyYcIEQkJCAHB0dCQwMJCUlBT8/f359ddf8fHxyXVGWxWCzL7uqTs8/t8HlfoBYwJxgoODczZS3qNzIfkmxF2G+MsQF235GQXRx+DUFjiy0ljXxRMqNAX/+yCwH3hnWp/s1onLcayKuMDK8IuEnb6KUuDt7kwVPw+aVy1BFV8P/H09qexbhFJF3UhTipRURWqaIjk1jdQ0xY3EFA5fuMGB89c5cP4GC3efY0bCaQBKeLjQJbA0PeuXI7hSMX3EoBVIW7duZcmSJfzzzz+4urpy+fJlkpKSAJg3bx7NmjVj1qxZtxUCgHXr1uHr68uhQ4fo1KnTv4XA3d2d3buNWT4HDx7M5MmTGTt2bK5z2qoQRHL7PKnlMeZJjcRoHkr/+Po8TeLsDj4VjFtmYi/Bqb/h5N9wcjOsfhvWvAs1u0DwEKjSHhzs85tqdGwiv247xdK95zlyKRaAOmWK8vL91elUpzS1y3jdc9tkw4r/f0pIKcXZazfZcyaGZfvPMz8skhnbTlPG243u9crQs345AsoVtcs2X61gOn/+PL6+vri6ugLg6+v777JZs2bxySef8Mgjj3D27FnKlfvvl83r169TrFjmp02bN2/O3r17rZLTVoVgEcZctbMxTgzHKKXOi8gK4L10J4g7AaNtlClzniWhbi/jBnD1JIT9DP/8CgeXQDF/oyAEDQSPEmYmtZnIq/FM2XSC2TtPk5iSRlP/4jzStA4dapeiQvEiVtuPiFC+WBHKFytCt3pliEtMYfWBiyzafY6ft5zkx00nqFfem1c71KBtTT9dELR78s7icCLOXbfqc9YpW5RxPepmubxTp06MHz+eGjVq0KFDBx5++GHatGnDmTNnuHDhAk2aNKFfv37MmTOH4cOH/7tdu3btUEpx/Phx5s6d+5/nTU1NZc2aNQwdOtQqr8MqhUBEZmF8s/e1zEM6DmPOV5RS3wHLgK7AUSAeGGJZdkVE3gV2Wp5q/K0Tx/lGscrQ4W1oOxoOLIadU2HVW7B2IjQeCm1eA/fCeaHTkYs3+HbDMRbtPgdArwbleLpNVaqV9LTJ/j1cnQgJKkdIUDmuxSexZO95vttwjCE/7ySogg+vdqxB6+q+uiBo+ZanpydhYWFs2rSJdevW8fDDDzNp0iSioqLo168fAP3792fo0KG3FYJbTUPHjh3j/vvvp23btnh6enLz5k2CgoI4efIkjRo1omPHjlbJWSAnpgkODlamjj56MQK2TYZdv4G7D7QdYxwlFJKTy6ei43hv2QFWhF/E3dmR/k0q8NR9VSjr4252NJJT0/g9LJKv1h7l7LWbNKpUjFc71KBlNfu6VlzLngMHDlC7dm2zY/xr/vz5TJ8+nbNnz3Lx4sV/e/6eO3eO8PBwqlev/u/oyreakZo2bcpXX31FkyZN8PT0JDY2lpiYGLp3707fvn156aWXMt1XZq9dRMKUUsEZ17XPxu7cKlUHQibDM5ugdCD8NRK+bQGHV0IBLKy3JKem8c36o3T6bCN/H43mpfur8/fr7RnXo26+KAIAzo4O9G9SkXUj2jLhwQDOXbvJwKnbeXTKdk5Fx5kdT9Nuc+jQIY4cOfLv/d27d5OSkkJcXBxnz57l5MmTnDx5ktGjRzN79uz/bH/p0iVOnDhBpUqVbnvc29ubL7/8ko8//pjk5ORc59SFIDdKB8KgRdB/FqSlwsy+MKM3RB02O9k9Czt1le5fbubD5YdoX6skq4e3YXjHGhT3cDE7WqZcnBwY2KwS60e25e0eddgXGUPnzzcx7e8TpKUV3GKsFS6xsbEMHjyYOnXqUK9ePSIiIqhatSq9evW6bb0+ffowa9b/d59q164dQUFBtGvXjkmTJlGqVKn/PHeDBg2oX79+pgXkXummIWtJSYKdU2DDJOP3zu9BoyH5vpPa9YRkPlx+kN+2n6ZMUTfGhwTQoc5//9Hld+eu3WTMn/tYfyiK4ErF+PChelTxs825DC3/ym9NQ7akm4bM4OQCzZ+D53dApeaw5FWYMxDi89e57/Q2Ho6iwycbmLn9NENa+LNyeJsCWQQAyvq4M+3xxnz0UD0OX7xBly828ePG46TqowNNuytdCKzNqzQ8+jt0mgiHVxjnDk5sNDvVbdLSFF+uOcLgaTsoVsSFBc+35K0edfB0LdiD0YoIfYMrsGp4G+6r7svEZQfo+90WzsfcNDuapuVruhDkBQcHaPECPLXG6KE8vSesfgdSc39SJ7di4pN58pdQPl11mAeDyvHn8y2oVz73XdTzk1JF3fhxUDCfPVyfQxdu0OOrvwk9mX+PzDTNbLoQ5KUy9eHpDdDwMdj8KUzrCrFRpsXZfzaG7l9vYtORKMaH1OXTfvUp4lKwjwKyIiL0alCeP59viaerIwN+3MbM7afNjqVp+ZIuBHnNxQN6fgUPTYML+2DK/aZcVTQ39Ax9vt1CSqpiztPNGdTcPibqqFHKi4XPt6J5VV/G/LmPsX/uIyklzexYmpav6EJgKwG94fGlkBwPUzsY4xjZQFqa4u1F4bw2fy+NKhVjyYutbhvfxx54F3Fm2uONebpNFX7bfpqBU7YTdSPR7Fialm/oQmBL5RvBk2vAszT88qAxP0IeSkpJ4+U5u/l5y0meaOnPL080oYSna57uM79ydBBGd6nNF/2D2Hv2Gj2/3syhCzfMjqVp/2rbti1mXRavC4GtFasEQ1cal5j++TSsn5QnvZHjk1J48pdQFu85x+tdavFWjzp6fH8gJKgc859pQWqa4uEftrI38prZkTQt21JSUvLkefUngxncfYxLTOs/AuvfhwXPQqr1/sDX4pN4dMp2Nh+J4oM+gTzTpqrVnrswCCjnzfxnWuDp6sQjP25nxwl9RZGWN+Li4ujWrRv169cnICCAOXPmMH78eBo3bkxAQADDhg0jfafeGTNm0KJFCwICAtixYwcAb7/9NsOGDaNTp04MGjQoT3IWzktGCgInF3jwG2N00/XvGRPm9JkKjrn7k5yPucmgqTs4dSWebx5tROeA0tbJW8hULFGEec80Z+CU7Qz6aTvfPxZMmxp+ZsfS8tJfrxsXbFhT6UDoMinLxcuXL6ds2bIsXboUgJiYGDp27Mhbb70FwGOPPcaSJUvo0aMHYBSOLVu2sHHjRp544gn2798PQFhYGJs3b8bdPW/G/NJHBGYSgbajoNMEiFgAvw/N1ZHB8ahYHvp2K+djEpg+pIkuAndRxtudOU83p4qvJ09O38ny/efNjqQVMoGBgaxevZpRo0axadMmvL29WbduHU2bNiUwMJC1a9cSHh7+7/oDBgwAoHXr1ly/fp1r14ymy549e+ZZEQB9RJA/tHjR+LnyDeNnDo4MTlyOo9/321BKMXtYMwLKeVs5ZOHk6+nKrGHNGDJtB8/P3MVHD6XSu2F5s2NpeeEO39zzSo0aNQgLC2PZsmWMHj2aTp06MXnyZEJDQ6lQoQJvv/02CQn/P793xku6b9338PDI05z6iCC/aPFijo8MIq/G8+iP20hTijlP6yJwr7zdnfl1aFOaVSnO8Ll7mLvzjNmRtELi3LlzFClShIEDBzJixAj++ecfwJiyMjY2lvnz59+2/pw5cwDYvHkz3t7eeHvb5v+ytWYo6wx8ATgCU5RSkzIs/wxoZ7lbBCiplPKxLEsFbjXcnVZK9bRGpgIpB0cGl64n8OiU7cQmpjBrWDOqlfTK45CFk4erE1MHN2bYr2G8/sdevNyc6BJYxuxYWgG3b98+Ro4ciYODA87Oznz77bcsWLCAwMBAKleuTOPGjW9bv1ixYrRo0YLr16/z008/2SxnroehFhFH4DDQEWMy+p3AAKVURBbrvwg0UEo9Ybkfq5S6p/GC8+Uw1Na05SujGNR58I7F4EpcEv1/2Erk1ZvMeLKp3XUUywvxSSk8NnUH+yJjmPp4MPdV1yeQCzI9DLXthqFuAhxVSh1XSiUBs4GQO6w/AJh1h+Va+maiJa9k2s/gekIyg37azqnoeKYObqyLgJUUcXHip8GNqeLnwdO/hrHr9FWzI2lanrNGISgHpG9UjbQ89h8iUgnwB9ame9hNREJFZJuIPJjVTkRkmGW90Kgo8wZus5kWL0LrkbDrV6PTWTrxSSkMmbaTQxdu8N3ARjSvWsKkkIWTdxFnfhnaBD8vVx63vM+aVphZoxBkNnJZVu1N/YH5SqnUdI9VtByqPAJ8LiKZ9n5SSv2glApWSgX7+dnJ4Xq7sRD0qDHrWdjPgDFsxLBfjG+qX/ZvQLtaJc3NWEiV9HJjxtCmuDo58NjU7Zy5Em92JC2HCuIsjLl1r6/ZGoUgEqiQ7n554FwW6/YnQ7OQUuqc5edxYD3QwAqZCgcR6PEFVOsAS15FHfqL0X/sY/PRy3zQp54+mZnHKhQvwownm5KUmsajU7Zz6XrC3TfS8hU3Nzeio6PtqhgopYiOjsbNzS3b21jjZLETxsni+4GzGCeLH1FKhWdYryawAvBXlp2KSDEgXimVKCK+wFYgJKsTzbcU+pPFGSXGws/dSL54gL43x9KmfRde7VjD7FR2Y9fpqzw6ZTv+vh7Me6Z5oZ3DoTBKTk4mMjLytmv17YGbmxvly5fH2dn5tsezOlmc63/RSqkUEXkB40PeEfhJKRUuIuOBUKXUIsuqA4DZ6vbKUxv4XkTSMI5OJt2tCNglV09WBH1FraV9mFHkEzwadDM7kV1pULEYkx9pyNDpOxk+Zw/fPNoQB4fCP5dDYeDs7Iy/v7/ZMfK9XB8RmMHejgjCTl1lwI/beKB0LF/Gj0JcvWDoKvDU5wdsacqm40xYeoAX2lVjxAM1zY6jafcsLy8f1fLQ6eh4hv0SShlvN94ZEoI8MhduXIQ5AyElyex4dmVoK3/6N67A1+uOsmDXWbPjaJrV6EKQj8XcTGbIzztISVP89Hhjinu4QPlgeHAynNkOf400O6JdERHGhwTQ1L84r/2+l7BTuo+BVjjoQpBPJaem8dxvYZy+Es93AxtR1S9d5+uAPtDqVeOS0p1TTctoj1ycHPhuYCPKeLvx9K+hRF7Vl5VqBZ8uBPnU+8sO8vfRaN7rFZh5h7H2b0K1jvDXa3Bqi+0D2rFiHi5MHdyYxJQ0npweSmxi3swapWm2ogtBPrRozzl++vsEj7eoTN/gCpmv5OAIfaYYE9vMHQQxkTbNaO+qlfTkm0cbcuRSLK/M3k1aWsG76ELTbtGFIJ85fPEGo+bvJbhSMcZ0vctgWe4+0H8mJCfA7EeNWc40m7mvuh9vdKvN6gMX+XbDMbPjaFqO6UKQj1xPSOaZX8PwdHNi8qMNcXHKxp/Hryb0/gHO74bFL2c6QJ2Wdx5vUZke9cvyycpDbDl22ew4mpYjuhDkE2lpihFz93DqSjyTH2lIqaLZ7x5Ora7GuER758C2b/IupPYfIsKk3oH4+3rw0qxdXIixrx6sWuGgC0E+8d3GY6yMuMiYrrVp4l/83p/gvhFQqzusegvO7LR+QC1LHq5OfDewEfFJqbw46x+SU9PMjqRp90QXgnxg85HLfLziEN3rleGJlpVz9iQODhAyGYqWg/lDIP6KVTNqd1a9lBfv9w5k58mrfLj8oNlxNO2e6EJgsnPXbvLS7F1U9fPkgz71/jN59T1x94G+0+DGBVj4vD5fYGMhQeUY1LwSP246wfL9582Oo2nZpguBiVJS03hp1i6SUtL47rFGeLhaYVTLco2g43g4tEyfLzDB2G61qV/Bh5Hz9nLicpzZcTQtW3QhMNGXa48SeuoqE3sF3N5zOLeaPQs1u8GqcRAZZr3n1e7K1cmRbx5tiJOj8OyMMBKSU+++kaaZTBcCk2w7Hs3Xa4/Qp2F5QoIyndkz50SM8Yi8ysD8x+GmHhPHlsr5uPPZw0EcvHCD95YdMDuOpt2VLgQmuBqXxCuzd1OphAfjQ+rmzU7cixnnC66fg4Uv6PMFNta2ZkmebOXPL1tPsTriotlxNO2OdCGwMaUUr/2+l+i4RL4a0MA65wWyUj4YOrwNB5fA9u/zbj9apkZ2rkmdMkV57fe9eppLLV+zSiEQkc4ickhEjorI65ksf1xEokRkt+X2ZLplg0XkiOU22Bp58rNft51iVcRFRnWuRUA577zfYfMXoEZnWPUmXNif9/vT/uXq5MiXAxoQn5TC/+bt0eMRaflWrguBiDgCk4EuQB1ggIjUyWTVOUqpIMttimXb4sA4oCnQBBhnmce4UDpw/joTlh6gbU0/nmhpo+nzRIz+BW4+8MdTxrhEms1UK+nJW93rsunIZaZuPmF2HE3LlDWOCJoAR5VSx5VSScBsICSb2z4ArFJKXVFKXQVWAZ2tkCnfuZmUyouzduHt7szHfevbds5bD1948Bu4FAFrxttuvxoAA5pU4IG6pfhwxUH2n40xO46m/Yc1CkE54Ey6+5GWxzLqIyJ7RWS+iNwaWzm72yIiw0QkVERCo6KirBDbtt5dGsGxqFg+6xeEr6er7QNU7wiNn4Jtk+HYOtvv344Z4xHVo4SHKy/N3kV8kp6/QMtfrFEIMvtqm7ExdDFQWSlVD1gNTL+HbY0HlfpBKRWslAr28/PLcVgzrDt0iZnbT/NkK39aVfc1L0jH8eBbAxY8p4egsLFiHi582q8+Jy7H8e6SCLPjaNptrFEIIoH0s6eUB86lX0EpFa2USrTc/RFolN1tC7qrcUmMmr+XGqU8+V+nmuaGcSliDFkddwmWvKovKbWxFtV8eaZNVWbtOMOK8Atmx9G0f1mjEOwEqouIv4i4AP2BRelXEJEy6e72BG71slkBdBKRYpaTxJ0sjxUaby7cz5W4JD7tF4Sbs6PZcaBsA2g3BiIWGMNWazb1aoca1C1blDF/7CM6NvHuG2iaDeS6ECilUoAXMD7ADwBzlVLhIjJeRHpaVntJRMJFZA/wEvC4ZdsrwLsYxWQnMN7yWKGwaM85luw9zysdqtvmUtHsavkKVGwOy0bC1VNmp7ErLk4OfNKvPjcSUhj7536UPirT8gEpiP8Qg4ODVWhoqNkx7uhCTAIPfL4Rf18P5j/THCfHfNZ37+pJ+LYVlA6Ex5cYcyBrNvPt+mN8sPwgX/QPsv4QI5qWBREJU0oFZ3w8n306FQ63eg8npqTyab/6+a8IgDHpfdcP4fQW2Pat2WnszrDWVWhY0Yc3F+zXs5pppsuHn1AF32/bT7PxcBRjutamijVHFbW2+gOgRhdY+y5cPmJ2Grvi6CB80i+IpNQ0Rv2+VzcRaabShcDKTl6OY+LSA9xX3ZeBTSuZHefORKDH5+DkZlxSmqaHTLYlf18PRnepzYbDUczeeebuG2haHtGFwIpS0xQj5u3ByVH48KF6tu09nFNepaHLhxC5Q09kY4LHmlWiRdUSTFgSwZkr8WbH0eyULgRW9POWk4Seuso7PetSxtvd7DjZV68f1OwKayfoJiIbc3AwvjSICCP0wHSaSXQhsJJT0XF8tOIg7WuVpFeDAnYViAh0/0w3EZmkfLEivNW9DttPXOHnLSfNjqPZIV0IrCAtTTHq9704OzgwsVdA7iagN4tXaej6kdFEtHWy2WnsTt/g8rSr6cdHKw5xOlo3EWm2pQuBFfy24zTbjl9hbLfaBatJKKPAvsZcx2snQNRhs9PYFRFhYq9AHB2E0X/qq4g029KFIJcir8YzadkBWlXz5eHGFe6+QX52q4nIpQgs1E1EtlbWx53RXWvx99Fo5uiriDQb0oUgF5RSjP5jHwp4v3dgwWwSysirFHT5CCJ36quITDCgcUWaVSnOxKUHdEczzWZ0IciFeaGRbDpymde71KJC8SJmx7GewIcsHc0mwpXjZqexKw4Owgd96pGclsbYP/fpJiLNJnQhyKELMQm8uzSCJv7F83/HsXslAt0+AQcnWPyKHq7axiqV8GBEp5qsOXiJRXsK1ajsWj6lC0EOKKV4Y8E+klPT+LBPAek4dq+8y0HHd+DEBtj9m9lp7M6Qlv4EVfDh7UXhXNbDVWt5TBeCHFi89zyrD1zifx1rUtnXw+w4eafREKjYAlaMgRsXzU5jVxwtHc1iE1N4e1G42XG0Qk4Xgnt0LT6J8YvDqVfemyda+ZsdJ285OEDPLyE5Af4aaXYau1OjlBcvta/Okr3nWalnNNOiDsG0bnDlhNWf2iqFQEQ6i8ghETkqIq9nsny4iERYJq9fIyKV0i1LFZHdltuijNvmNxOXHuBqfDKTetfDsTA2CWXkWx3avAYRC+HAEg/KwZMAACAASURBVLPT2J1n2laldpmivLlwP9cTks2Oo5klLQ0WvQSXwsHF+iMa57oQiIgjMBnoAtQBBohInQyr7QKCLZPXzwc+TLfsplIqyHLrST625ehl5oVF8tR9VahTtqjZcWyn5ctQKhCW/g9uXjM7jV1xdnRgUu9ALt1I5KPlh8yOo5nln5/hzDboNBE8/az+9NY4ImgCHFVKHVdKJQGzgZD0Kyil1imlbvWb34YxSX2BkpCcyug/91GpRBFe6VDd7Di25ehsNBHFXYJVb5mdxu7Ur+DD4y0qM2P7KcJOFZqZXLXsun4eVo0D/9YQ9Eie7MIahaAckL4bZKTlsawMBf5Kd99NREJFZJuIPJjVRiIyzLJeaFRUVO4S58AXa45wKjqe93oF5o9J6G2tXENo/jz8Mx1ObDI7jd0Z0akmZb3dGf3HPpJS0syOo9nS8lGQmgTdPzcu7c4D1igEmSXL9MJzERkIBAMfpXu4omUOzUeAz0WkambbKqV+UEoFK6WC/fysf2h0JxHnrvPDxuM81Kg8Lav52nTf+UrbMcYUl0teMU4gazbj4erEuw/W5fDFWH7YeMzsOJqtHFxmnJ9r8xqUyPSj0SqsUQgigfSD7JQH/tMLRkQ6AGOBnkqpfy+MVkqds/w8DqwHGlghk9WkpilG/7EXH3dnxnatbXYcc7kUMcYiij4Kmz81O43daV+rFN3qleHLtUc5HhVrdhwtryVcN87LlawDLV7K011ZoxDsBKqLiL+IuAD9gduu/hGRBsD3GEXgUrrHi4mIq+V3X6AlEGGFTFbz85aT7ImM4a0edSjm4WJ2HPNVbQ+B/WDTp8blbJpNjetRB1cnB8bo4ScKv7UT4MZ56PGlcZ4uD+W6ECilUoAXgBXAAWCuUipcRMaLyK2rgD4CPIF5GS4TrQ2EisgeYB0wSSmVbwpB5NV4Pll5iLY1/ehZv6zZcfKPB94DFw9j+Ik03V5tSyW93BjTtTbbjl9hXlik2XG0vHJmJ+z4AZo8BRUa5/nupCB+qwgODlahoaF5ug+lFE9OD2XLsWhWDW9N+WKFaFA5a/jnF1j0IvT8ChoOMjuNXUlLU/T/YRuHLt5g9fA2+Hm5mh1Js6bUZPi+NSTEwPPbwdXLak8tImGWc7K30T2Ls7Ai/AJrDl5ieMcaughkpsFjUKklrHwTYm1/FZc9c3AQ3usdwM2kVN5dkm8OoDVr2fIlXIqArh9btQjciS4EmbiRkMy4ReHULlOUIS0rmx0nfxIxLmdLioMVo81OY3eqlfTiuXZVWbTnHBsP60JcaFw5Dhs+hNo9oFZXm+1WF4JMfLLyMJduJPJ+70CcHPVblCW/GnDfcNg3D46uNjuN3Xm2bVWq+HrwxoL9JCTr2eQKPKVg6Qhj+PfOH9h01/pTLoO9kdeYvvUkjzWrRFAFH7Pj5H+thkOJarBkOCTpSddtydXJkQm9Ajh9JZ6v1x41O46WW+F/wLE10P4NYxh4G9KFIJ2U1DTG/LkPP09XRjxQ0+w4BYOzm9FEdO0UbPzw7utrVtWiqi+9G5Tj+43HOHrphtlxtJy6eQ2Wj4Yy9aHJMJvvXheCdKZvPcX+s9cZ16MuRd3y9rrdQsX/Pgh6FLZ8BRf1yUtbG9OtNkVcnBjzx37S0greVYAasPZdiIuCHl+Ag+2HsNGFwOLctZt8svIQ7Wr60TWwtNlxCp6O7xpXOCwdrvsW2Jivpyuju9Rix8krzNd9CwqeyDDYOdU4EihrzsAKuhBYvL0onDSlGB8SgOTRwE6FmkcJoxic3gq7Z5idxu70C65AcKVivPfXAaL11JYFR2oKLHkZvEpDu7GmxdCFAFgZfoGVERd5pUMNKhTXfQZyLOhRY2rLVW9B3GWz09gVo29BILEJKby37KDZcbTs2v4dXNgHXT4AN/PmOLH7QhBnmRO2Vmkvhhb2qSfzmoMDdP8UEm/oeQtMUKOUF0+1rsLv/0Sy9Vi02XG0u7l2BtZNhOoPQG1z5+Sy+0LwxZojnItJYGKvAJx1n4HcK1nbGClx929wcrPZaezOS+2rU6G4O2MX7CMxRfctyNf+GmX87PpRns0zkF12/cl34Px1pm4+wYAmFWhUqbjZcQqP1iPBpyIseRVSksxOY1fcXRwZHxLA8ag4fthw3Ow4WlYOLoVDS6HNKChW6e7r5zG7LQRpaYqxf+7D292ZUZ1rmR2ncHEpAl0/gcuHYcsXZqexO+1qlqRbYBm+XneUU9FxZsfRMkqMhWWvGfMMNH/e7DSAHReCuaFn+Of0NcZ0rY1PET3PgNXV6AR1QmDjx8b4KZpNvdm9Ds6ODry1MFzPW5DfbPgArkcakzzl8TwD2WWXhSA6NpH3/zpIU//i9Glo267cdqXzJGPclKUjjHFUNJsp7e3G8I412HA4imX7LpgdR7vlYjhsnWyM3luxmdlp/mWXheC9ZQeJT0phYi/dZyBPFS1rjJtybA1ELDA7jd0Z1LwSdcsW5Z3F4dxISDY7jpaWZpw3c/OGjuPNTnMbqxQCEeksIodE5KiIvJ7JclcRmWNZvl1EKqdbNtry+CERecAaee5k67Fofv8nkmGtq1CtpG3G+rZrjZ+C0vXgr9eNOVg1m3FydGBir0CiYhP5ZOVhs+Nou2fAme3QaQIUyV8Xp+S6EIiIIzAZ6ALUAQaISJ0Mqw0FriqlqgGfAR9Ytq2DMcdxXaAz8I3l+fJEUkoabyzYR4Xi7rzQrnpe7UZLz9HJGJQu9qJxzbRmU0EVfBjYtBK/bD3J/rMxZsexX3GXjb41lVpC0CNmp/kPaxwRNAGOKqWOK6WSgNlASIZ1QoDplt/nA/eL0SYTAsxWSiUqpU4ARy3Plyd+3HScY1FxjO8ZgLuL7Qd2slvlG0HjocYcrOd2m53G7ox4oCbFPVwZ++c+UvWgdOZY9ZbR0bLbp6b3GciMNQpBOeBMuvuRlscyXccy2X0MUCKb2wIgIsNEJFREQqOicjYjU+TVm3QNLE27WiVztL2WC+3fhCK+Rhtpmu7oZEve7s682b02eyJjmLn9lNlx7M/JzUYHyxYvQsn8eam6NQpBZuUt49eOrNbJzrbGg0r9oJQKVkoF+/n53WNEw/u9A/mivzmj+9k9dx944D049w+E/mR2GrvTs35ZWlYrwYfLD3HpRoLZcexHSpIxaZNPRWj9mtlpsmSNQhAJVEh3vzxwLqt1RMQJ8AauZHNbq9LDSJgo8CHwbwNr3oUbF81OY1dEhHdDAkhMSWPCkgNmx7EfW7+Cy4egy0dGR8t8yhqfijuB6iLiLyIuGCd/F2VYZxEw2PL7Q8BaZfRyWQT0t1xV5A9UB3ZYIZOWH4kYbaQpN2GleUPu2qsqfp4829aY8H7TET3hfZ67cuL/J6Kv2dnsNHeU60JgafN/AVgBHADmKqXCRWS8iNwaUm8qUEJEjgLDgdct24YDc4EIYDnwvFJKNyAXZr7VoNWrxoT3x9aZncbuPNu2KpVLFOFNPeF93lIKlo00ZSL6nJCC2P08ODhYhYaGmh1Dy6nkBPimGYgDPLvFmPdYs5lNR6J4bOoOXr6/Oq92rGF2nMIpYiHMHWScF8sn4wkBiEiYUio44+O6wVyzPWc36PYJXDkGf39udhq7c191P3rWL8u3649xPCrW7DiFT8J1Y4jpUoHQ5Gmz02SLLgSaOardDwF9YNMncPmo2Wnszhvda+Pq7MCbC/frQemsbd17cOMC9Pjc6FBZAOhCoJnngffByd2Y8F5/GNlUSS83Xutci7+PRrNoT55eqGdfzu2GHd9D8BNQ/j8tMPmWLgSaebxKQYe34MQG4+SxZlOPNKlI/Qo+vLskgph4PShdrqWlGh0mi5SA+wvWVK26EGjmajQEyjWCFWPg5lWz09gVRwdh4oMBXIlL4sMVesL7XAv9yegw+cD7RgfKAkQXAs1cDo7GoHTxV2D1O2ansTsB5bx5vIU/M3ec5p/TuhDn2I0LsGa80WEy8CGz09wzXQg085WpB82ehbBpcEb3J7S14Z1qUMrLjTF/7CM5Nc3sOAXT8tGQkpBvB5W7G10ItPyh7WgoWh4WvwKpur3aljxdnXi7Z10OXrjBtL9PmB2n4DmyCsL/gPtGGB0mCyBdCLT8wdUTun4Il8Jh27dmp7E7D9QtRYfapfhs1RHOXIk3O07BkRRvXPVWojq0esXsNDmmC4GWf9TqBjW7wvr34dpps9PYFRFhfEhdROAt3bcg+zZ8YPxb7fE5OLmanSbHdCHQ8pcuHwKiJ7w3QVkfd/7XqSbrDukJ77PlYjhs/RqCBkLlVmanyRVdCLT8xacCtB8LR1boCe9NMLh5JQLKFeXtxeFc1xPeZy0tDRa/bExE3+lds9Pkmi4EWv7T5GkoE2SM13Lzmtlp7IqTowPv96pHdGwiHy0/ZHac/CtsGkTuNAaVy2cT0eeELgRa/uPoBD2+gLgoWP222WnsTmB5o2/BjO2ndN+CzNy4YPR58W8N9R42O41V6EKg5U9lg6DZc8Y3r1NbzU5jd4Z3qkHporpvQab+7TPwWYHsM5AZXQi0/KvdGPCuCEteMeZ+1WzG09WJdyx9C6Zu1n0L/nWrz0DrgttnIDO5KgQiUlxEVonIEcvPYpmsEyQiW0UkXET2isjD6Zb9LCInRGS35RaUmzxaIePiYcxbEHUQ/v7C7DR2p1Pd0nSqU4rPVx/mVHSc2XHMlxhrDCrnWxNavmx2GqvK7RHB68AapVR1YI3lfkbxwCClVF2gM/C5iKQfkWmkUirIctudyzxaYVOjE9TtDRs/0vMWmGB8SADODg6M+XOf7luwdgLERELPrwp0n4HM5LYQhADTLb9PBx7MuIJS6rBS6ojl93PAJcAvl/vV7EnnScasZkte0X0LbKy0txuvdzXmLZgfFml2HPNEhsL276DxUKjY1Ow0VpfbQlBKKXUewPKz5J1WFpEmgAtwLN3DEy1NRp+JSJZlVkSGiUioiIRGRUXlMrZWoHiVgo7j4eQm2P2b2WnszoDGFWlSuTgTlh4g6kai2XFsLyUJFr0IXmXg/nFmp8kTdy0EIrJaRPZncgu5lx2JSBngV2CIUurWZQijgVpAY6A4MCqr7ZVSPyilgpVSwX5++oDC7jQYBBVbwIqxcOOi2WnsioOD8F7vQG4mpfLO4nCz49jeli/gUoRxvsqtqNlp8sRdC4FSqoNSKiCT20LgouUD/tYH/aXMnkNEigJLgTeUUtvSPfd5ZUgEpgFNrPGitELIwcFom02+CctGmJ3G7lQr6cmL7auxZO95VkfYUSGOOgwbPoS6vaBWV7PT5JncNg0tAgZbfh8MLMy4goi4AH8Cvyil5mVYdquICMb5hf25zKMVZr7VoN1oOLAIIv7zT03LY0+3qUrNUl68uXA/N+xh+Ilbw0g4F7GMgVV45bYQTAI6isgRoKPlPiISLCJTLOv0A1oDj2dymehvIrIP2Af4AhNymUcr7Jq/CGXqG4PS6aktbcrFyYFJfQK5cD2Bj1bYwfAT//wMp7dApwngecfTnwWeFMRLwoKDg1VoaKjZMTSznN8LP7SF+gPgwclmp7E77ywO5+ctJ5n3dHOCKxf8cXYydf0cTG5q9HAftKjQ9CAWkTClVHDGx3XPYq3gKVPPmARk9ww4ttbsNHZnRKealPV25/U/9pGQnGp2HOtTCpb+D1KTjPm0C0kRuBNdCLSCqfVrxqxQi182enxqNuPh6sR7vQM5eimWL9ccMTuO9e2bD4eWQbuxUKKq2WlsQhcCrWBydoOQr+HaGaPHp2ZTbWr40S+4PN9vPM7eyEI0VHjsJfhrJJRvDM2fNzuNzehCoBVcFZtBk6eMHp9ndpidxu6M7VYHX08XRs7bS2JKIWgiUsoYSygpHkImg4Oj2YlsRhcCrWC7/y3wLg8Ln4fkBLPT2BVvd2fe7x3IoYs3+HptIRgHKvwPOLjEuETZr6bZaWxKFwKtYHP1gp5fwuXDsE43Edla+1ql6NOwPN+sP8b+szFmx8m52ChYNhLKNjQuUbYzuhBoBV/V9tBoCGz5Gk5vu/v6mlW91b0OJTxcGDFvD0kpBXQSm2UjIPEGPPiNMUOendGFQCscOr1rTHy/4FmjjVezGe8izrzXK5CDF24weV0BbCIKXwARC6DNKChZ2+w0ptCFQCscXL2ME3xXjsOad8xOY3c61ClFrwblmLzuKOHnClATUVy00WegTBC0fMXsNKbRhUArPPxbQ5OnjauITm42O43dGdejDj5FXBgxb2/BaSL6ayQkxNhtk9AtuhBohUuHcVC8Cix4Tnc0szGfIi681yuAA+ev89XaAtDRbN982P+70SRUqq7ZaUylC4FWuLh4wIPfwrXTsOpNs9PYnU51S/NQo/JMXneUf07n40EBr5+DpcONjmOtXjU7jel0IdAKn4rNjF6hoT/psYhMMK5HHcp4uzN8zm7iElPMjvNfaWnGEWNqMvT63q6bhG7RhUArnNq/Ab41YOGLcLMQDYFQAHi5OfNpv/qcuhLPxGUHzI7zXzunwPF1xvDSdjKW0N3oQqAVTs7u0Os7uHHeaAIogMOtF2RNq5Rg2H1VmLn9NGsP5qMZzaIOw6q3oFpHCH7C7DT5Rq4KgYgUF5FVInLE8rNYFuulppuUZlG6x/1FZLtl+zmW2cw0zTrKNTKGC9j/O+yda3YauzO8Uw1qlfbitfn7iI7NB5PepybDn8OMLwkhX9vF8NLZldsjgteBNUqp6sAay/3M3FRKBVluPdM9/gHwmWX7q8DQXObRtNu1Gg4VmxvXil89aXYau+Lq5MhnDwdx/WYyo//Yh+mTYG38CM7tgh6fg1dpc7PkM7ktBCHAdMvv0zHmHc4WyzzF7YH5Odle07LFwRF6/2B8+/tjGKTmw5OXhVjtMkUZ8UANVkZcZH5YpHlBIkNh48fGrHZ1QszLkU/lthCUUkqdB7D8zGpiTzcRCRWRbSJy68O+BHBNKXXrf2YkUC6XeTTtv3wqQrdP4cx22PSJ2WnsztBWVWjqX5x3Fkdw5ooJw38kxhpfAoqWhS4f2H7/BcBdC4GIrBaR/Znc7qWsVrTMk/kI8LmIVAUya6DL8thRRIZZikloVFTUPexa04B6fSGwH2z4AM7sNDuNXXF0ED7pVx8BXpq9i+RUG/c6XjYSrp4wLh5w87btvguIuxYCpVQHpVRAJreFwEURKQNg+Xkpi+c4Z/l5HFgPNAAuAz4icusi3vLAuTvk+EEpFayUCvbz87uHl6hpFt0+hqLl4I8njZEmNZspX6wI7/cJZNfpa3y88pDtdrxnNuyZaUxtWrmV7fZbwOS2aWgRMNjy+2BgYcYVRKSYiLhafvcFWgIRyjhztA546E7ba5rVuHkb5wuunYa/Rpmdxu50r1eWAU0q8v2G46w/lOl3Ruu6fBSWDIdKLaH1yLzfXwGW20IwCegoIkeAjpb7iEiwiEyxrFMbCBWRPRgf/JOUUhGWZaOA4SJyFOOcwdRc5tG0O6vUHO4bAbt/g73zzE5jd8b1qEPNUl78b+4eLl7PwxnlkhNg/uPg5Aq9f9S9h+9CTL+kKweCg4NVaGio2TG0gio1BaZ3h/N7Ydg6u5uW0GxHLt6gx9ebaVChGDOebIqjQx5cz79sJOz4AQbMgZqdrf/8BZSIhFnO195G9yzW7I+jEzz0k9GxaO5gSIozO5FdqV7Ki/EhAWw9Hp03E9kcWGIUgWbP6yKQTboQaPapaFno8yNEHTQ6mxXAI+OCrG+j8jwYVJbPVx9m+/Fo6z3xtTOw8HljopkO46z3vIWcLgSa/ara3hiLfs8s2DXD7DR2RUSY0CuQSiU8eHn2bq7EJeX+SVNT4PehkJZqHPE5ueb+Oe2ELgSafWvzGvi3MSYvv7DP7DR2xdPVia8GNOBKXBKvztlNalouj8pWvWV0GuzxuR5V9B7pQqDZNwdH6DMF3HyM8wUJ181OZFcCynkzrmcdNhyO4rNVh3P+RHvnwbbJ0GQYBD509/W12+hCoGmeJY2mhKsnYdGL+nyBjT3SpCL9G1fg63VHWb7/wr0/wYV9xt+tYnN44D3rB7QDuhBoGkDllnD/mxCxALZ9a3YauyIivBNSl/oVfPjf3N0cvXQPvb7jr8DsR8HdB/pOB0fnvAtaiOlCoGm3tHgZanWHlWPh6Bqz09gVVydHvhvYEHcXR4b9Esb1hOS7b5SWCr8/acw/3O9X8CqV90ELKV0INO0WBwdjDlu/2jB/iDFEgWYzZbzdmfxIQ05fiWf4nD2k3e3k8bqJcGwNdP0IKjS2TchCShcCTUvP1RMGzAQHJ5jVX893bGNNq5TgjW61WX3gIl+tvUMhPrDYGFK84SAIHmK7gIWULgSallGxytDvF2Po4lvXpWs2M7hFZXo3LMdnqw+z5kAm8x1fOgh/PmNMRdr1Y9sHLIR0IdC0zFRuZXzIHF1tXJ+u2YyI8F6vQALKFeXl2buJOJfukt7YSzCzrzE8SL9fdacxK9GFQNOyEjwEGj8FW7+GXb+ZncauuDk78uOgYDxdnXji552cj7lpjAk182GIuwyPzAFvPaGhtehCoGl30vl98G8NS16B09vNTmNXyni7M21IY2ITUxj60zaS5z4B53dDn6lGs5BmNboQaNqdODob16cXLWecPI7KRe9X7Z7VLlOUbwc2pN+V73A+upzUB96HWl3NjlXo6EKgaXdTpDgM/N0YjuLXXhBz1uxEduW+y/N43HE5U1K68PqZ5hTEOVTyu1wVAhEpLiKrROSI5WexTNZpJyK7090SRORBy7KfReREumVBucmjaXmmRFWjGCTEwIzeRo9WLe9FLIIVY6B2D663fpt5YZF3vqxUy5HcHhG8DqxRSlUH1lju30YptU4pFaSUCgLaA/HAynSrjLy1XCm1O5d5NC3vlKlv9DG4ctxoJkqKNztR4XZmJ/zxlHE+oNcPvNqxJr0bluPTVYf5PSzS7HSFSm4LQQgw3fL7dODBu6z/EPCXUkr/D9IKJv/Wxhy4Z3YYvY9TszEUgnbvzu+F3x4Cr9IwYDa4FEFEmNS7Hi2qlmDU73tZFZFJHwMtR3JbCEoppc4DWH6WvMv6/YFZGR6bKCJ7ReQzEcnyomARGSYioSISGhUVlbvUmpYbdR+Ebp/A4eWw+GU9Wqm1XYyAX0LAxRMGLQJPv38XuTg58P1jjahbzpvnfgtj3cFLJgYtPO5aCERktYjsz+QWci87EpEyQCCwIt3Do4FaQGOgODAqq+2VUj8opYKVUsF+fn5ZraZpttF4KLQdDbt/g1Vv6mJgLVGH4ZeeRkexwYugWKX/rOLl5swvQ5pQs7QXT88IY9MR/cUwt+5aCJRSHZRSAZncFgIXLR/wtz7o71Se+wF/KqX+PZZWSp1XhkRgGtAkdy9H02yozSijw9mWr2DlG7oY5Fb0MZjeAxDjSOAOs4x5F3Hm1yeaUtXPkyenh7Ll2GXb5SyEcts0tAgYbPl9MLDwDusOIEOzULoiIhjnF/bnMo+m2Y6IMfJlk2FG7+O/XoO0NLNTFUxXT8L0npCWbBwJ+NW46ybFPFyYMbQJlUoUYejPoew4oa/kyqncFoJJQEcROQJ0tNxHRIJFZMqtlUSkMlAB2JBh+99EZB+wD/AFJuQyj6bZlgh0+RCavwA7fjB6IOticG+unTGOBJJiYdBCKFk725uW8HTltyebUdbHjSHTdhB26moeBi28pCB2zggODlahoaFmx9C0/6cUrJ0Amz6G+o9AyNdGBzTtzqKPWfplXIXBC6Fsgxw9zcXrCTz8/VaiY5OY+nhjmvgXt3LQwkFEwpRSwRkf1z2LNc0aRIypLtuNhT0zjevf9aWldxYZBlM7QeINGPRnjosAQKmibsx8qhl+RV0ZOHU7f+07b8WghZ8uBJpmTW1egw7vwP7fjX4GyQlmJ8qfDq+E6d3BxQOGrrLKIHJlfdz5/ZkWBJQtynMz/2H6lpO5z2kndCHQNGtr9Qp0nmTMovVzN7ihOz7dZtcMo2e2b3V4cvUdrw66V8U8XJj5VDM61i7FuEXhvP/XgbtPeanpQqBpeaLZs8bEKZci4Mf2Rk9Ze6cUbPgIFj4PVdrA40vB8259UO+dm7Mj3w5sxGPNKvH9huMMn7ubpBR9Av9OdCHQtLxSpyc8sRxQ8NMDxhGCvUpNhqXDYd0EqNcfBswBV688252jgzA+pC4jH6jJgt3nGPLzDq4n6HM2WdGFQNPyUpn68NQ6KFkH5gyEjR/bX8eza2dgWhcI/QlavgK9vgMnlzzfrYjwfLtqfNK3PtuPX6HHV5vZfzYmz/dbEOlCoGl5zauU0QwS2BfWvgt/DLOfkUsPLYfvWhkTzj80DTq+Y1xhZUN9GpVn9rBmJKWk0fubLUzfclLPaZCBLgSaZgvObsaope3fhH1z4fvWxuWThVVqsjHsxqyHwacCPL0BAnqbFie4cnGWvXQfrar7Mm5ROM/O+IeYm7qp6BZdCDTNVkSg9QhjHJ3kmzC1I6ydWPj6G8REwrSuxhhMwUNhqHWvDMqpYh4uTBkUzJiutVh94CLdvtzE7jPXzI6VL+hCoGm2VqUNPLcF6vWDjR/ClPuNppOCTinYPcvSFHQAHvoJun9qHA3lEw4OwrDWVZn7THOUgr7fbWHyuqN2f1WRLgSaZgY3b+Okab9fjW/Q37eGLV8X3HGKLuwzTggveAZKVLM0BfUxO1WWGlYsxtKXWtGhdik+WnGIzp9vZONh+x3OWo81pGlmi70Ei16Cw39B6XrQYRxUvd/mJ1Vz5OY1WP++MeCeezGjV3XQo+BQcL5jrjt4iXcWh3MyOp7OdUvzRvfalC9WxOxYeSKrsYZ0IdC0/EAp2Dcf1o6Ha6eh8n3Gh2r53A+9kCeUgj2zjUl54i4bE/W0GwtFCuZgb4kpqUzZdIKv1h4B4Pm21XiqdRXcnAvXwIG6EGhaQZCSCGE/w4YPIf4y1O5pXGmUT/8meAAAB9hJREFUjfH5bSI5AfbNg23fGL2mywVDt49zNWBcfnL22k0mLo1g2b4LlPV24/GWlXm4cUW83Z3NjgZASmoaTo45P9rShUDTCpLEG7D1G9jypXGFUd1e0GAg+Lcxp9klNgpCp8LOKRAXBaUCoMVLRt+IAtQMlF1/H73MV2uPsO34FYq4ONK3UXkeb+mPv6+HzbMopdgbGcPc0DMs33+BFa+2xtczy+nd70gXAk0riOIuw6ZPYfcMSIiBouWhfn8IeiTvL8lMS4NzuyBsGuydC6mJUKMzNHsO/FsXjHMYuRR+LoafNp9k8Z5zJKel0b5mSQa3qEyzKiVwccrbAhh1I5EFu84yL+wMhy/G4urkQJeA0vyvU00qFM/ZOYw8KQQi0hd4G6gNNFFKZfrpLCKdgS8AR2CKUurWTGb+wGyMiev/AR5TSiXdbb+6EGh2JzkBDi2D3b/BsbWg0qBCM+PKnApNoFRdcLRC80VsFBxbA0dXG/uJjwYndwgaYBQA3+q530cBdOlGAr9tO82MbaeIjkvCw8WR5lV9aVPDl9Y1/KhUIvdHCmlpimNRsew6fY3VBy6y9uAlUtIUQRV86Btcnh71y1LULXd/47wqBLWBNOB7YERmhUBEHIHDGFNZRgI7gQFKqQgRmQv8oZSaLSLfAXuUUt/ebb+6EGh27fo52DsHds+Ey4eNx5zcjHGNyjUybmXqg5uPMd6/s/vt396VgptXjctWY84YP6+dhpOb4fxuYx0PP+PKpWodoNr9BfYksLUlJKey/lAUG49EsfFwFJFXbwJQqUQRWlXzpYqfJ2W93Sjj405Z7/9r715iq6jiOI5/f32Ct5U2lEfpw3ZBNFEjIMEgiQuDikp8RRNMNCxM2EiCYaESN7pzZVwTcWE0EhI0EjEiRgghEcHyULFKCAEpxRQwrbTQlgt/FzOEtrYC9s494Z7/J5ncO9PbO7/Tx/xnzpm5M4WGmmrKyq797M2MofwV+ofy9A/mOXY22fAf+KOXQyd7OT+UB6ChpprnFjTxwv3NzJ1VuA/ny7RrSNJOJi4Ei4G3zeyxdH5d+qV3gTPAbDPLj33df/FC4BzJBr33BJzqSD6u4lRHsiHPj70ZjqCqJi0KU5K9/ksDo19SXg1NC9IN/9LkNNYS7PsvJDPj+LkL7DqSFIU9x84xMHx51Gsqy8XM2uSCuv6hPANDefJj7o9QXibuml3LvJY65rfWM7+1jvbpuVEFpFAmKgQVBV/TvzUBJ0fMdwEPANOBXjPLj1jeNNGbSFoFrAJobW3NJqlztxIJ6tuS6erFW5cvJWfz9HQmA87D/TA8kExD55OB55qZMK0ZprVce8w1RNHnX0iSaG/I0d6QY+WDbZgZvRcu0d13kdO9g5zuu0h33yB/9g1SJlFTXU7NlApy1RXUViePTXVTubd5GrdVFWNTPLHrrl3St8Dscb70lpl9cQPrGO+vy/5j+bjMbD2wHpIjghtYr3PxKa9MuoUa7wudJDqSqM9VUZ+r4u4500LHuSnXLQRmtnSS6+gCWkbMNwPdwFmgTlJFelRwdblzzrkiKkYn4D5grqR2SVXACmCLJYMTO4Dn09etBG7kCMM551wBTaoQSHpWUhewGNgqaVu6fI6krwDSvf3VwDagE9hkZofTt3gDWCvpKMmYwYbJ5HHOOXfz/IIy55yLxERnDfn5Yc45FzkvBM45FzkvBM45FzkvBM45F7lbcrBY0hngxP/89gaSaxhi4m2Og7e59E22vXeY2YyxC2/JQjAZkn4cb9S8lHmb4+BtLn1Ztde7hpxzLnJeCJxzLnIxFoL1oQME4G2Og7e59GXS3ujGCJxzzo0W4xGBc865EbwQOOdc5KIqBJKWSfpd0lFJb4bOkzVJH0rqkfRL6CzFIKlF0g5JnZIOS1oTOlPWJE2RtFfSobTN74TOVCySyiUdkPRl6CzFIOm4pJ8lHZRU0E/djGaMQFI5cAR4hORmOfuAF83s16DBMiTpIaAf+MjM7gmdJ2uSGoFGM9svqRboAJ4p8d+xgJyZ9UuqBHYDa8xsT+BomZO0FlgI3G5my0PnyZqk48BCMyv4BXQxHREsAo6a2TEzGwY2Ak8HzpQpM9sF/BU6R7GY2Wkz258+P09y/4sJ74NdCizRn85WplPJ791JagaeBD4InaUUxFQImoCTI+a7KPGNRMwktQHzgR/CJsle2kVyEOgBtptZybcZeB94HbgSOkgRGfCNpA5Jqwr5xjEVAo2zrOT3nGIkqQbYDLxmZn+HzpM1M7tsZvNI7vu9SFJJdwNKWg70mFlH6CxFtsTMFgCPA6+mXb8FEVMh6AJaRsw3A92BsriMpP3km4FPzOyz0HmKycx6gZ3AssBRsrYEeCrtM98IPCzp47CRsmdm3eljD/A5SXd3QcRUCPYBcyW1S6oCVgBbAmdyBZQOnG4AOs3svdB5ikHSDEl16fOpwFLgt7CpsmVm68ys2czaSP6PvzOzlwLHypSkXHoCBJJywKNAwc4GjKYQmFkeWA1sIxlE3GRmh8OmypakT4HvgTsldUl6JXSmjC0BXibZQzyYTk+EDpWxRmCHpJ9Idna2m1kUp1NGZhawW9IhYC+w1cy+LtSbR3P6qHPOufFFc0TgnHNufF4InHMucl4InHMucl4InHMucl4InHMucl4InHMucl4InHMucv8AaqHzMrNbkMwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.linspace(0,5)\n",
    "plt.plot(x,np.sin(x),label=\"SABR\" )\n",
    "plt.plot(x,np.cos(x),label=\"sabr\" )\n",
    "plt.legend()\n",
    "plt.title(\"Training after 5000 steps at $t=0$\")\n",
    "\n",
    "plt.savefig('levfoo.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

